Oort: Efficient Federated Learning via Guided Participant Selection

Federated Learning (FL) is an emerging direction in distributed machine learning (ML) that enables in-situ model training and testing on edge data. Despite having the same end goals as traditional ML, FL executions differ significantly in scale, spanning thousands to millions of participating devices. As a result, data characteristics and device capabilities vary widely across clients. Yet, existing efforts randomly select FL participants, which leads to poor model and system efficiency. In this paper, we propose Oort to improve the performance of federated training and testing with guided participant selection. With an aim to improve time-to-accuracy performance in model training, Oort prioritizes the use of those clients who have both data that offers the greatest utility in improving model accuracy and the capability to run training quickly. To enable FL developers to interpret their results in model testing, Oort enforces their requirements on the distribution of participant data while improving the duration of federated testing by cherry-picking clients. Our evaluation shows that, compared to existing participant selection mechanisms, Oort improves time-to-accuracy performance by 1.2x-14.1x and final model accuracy by 1.3%-9.8%, while efficiently enforcing developer-specified model testing criteria at the scale of millions of clients.

==> code/apis.py <==
class Kuiper:
  # the APIs for Federated Training Selector
  def create_training_selector(self, config)
  def update_client_util(self, client_id, utility)
  def select_participants(self, num_of_participants)
  # the APIs for Federated Testing Selector
  def create_testing_selector(self, config)
  def update_client_info(self, client_id, client_info)
  def select_representative(self, num_of_samples, testing_config)
  def select_by_category(self, request_list, testing_config)
  def select_by_deviation(self, dev_target, capacity_range, total_num_clients)

==> code/testing.py <==
import Oort

def federated_model_testing():
  selector = Oort.create_testing_selector()
  # [Clairvoyant] Update client data and sys info.
  for clientId in available_clients: 
    selector.update_client_info(        |\label{code:testing-info}| 
                clientId, client_info[clientId]) 

  ''' [Clairvoyant Query] Give me 10k representative 
      samples given data transfer size and budget'''
  participants = selector.select_representative(
                  num_of_samples=10000, 
                  testing_config={
                  'data_transfer_size':size, 
                  'budget':budget})

  ''' [Clairvoyant Query] Give me 5k samples of category A, 5k samples of category B'''
  participants = selector.select_by_category(     |\label{code:testing-clair}| 
                  request_list={'A': 5000, 'B': 5000},
                  testing_config={
                  'data_transfer_size':size, 
                  'budget':budget})

  ''' [Non-Clairvoyant Query] Give me a subset w/
      less than 10 deviation from the global'''
  participants = selector.select_by_deviation(  |\label{code:testing-nonclair}| 
                  dev_tolerance=10, capacity_range=500
                  total_num_clients=1000000)
  ... # Activate execution and return accuracy

==> sections/snippet.py <==
def federated_model_training():
    sampler = kuiper.create_training_sampler()

    # Train to target testing accuracy
    while (federated_model_testing() < target):
        # Collect execution updates of last round
        feedbacks = engine.get_participant_utils()

        for clientId in feedbacks:
            sampler.update_feedback(
                clientId, feedbacks[clientId])

        # Update liveness of clients in selection
        for clientId in status:
            sampler.update_client_status(
                        clientId, status[clientId])

        # Pick 100 participants
        participant_list = sampler.get_participants(100)

        # Activate ML engine to run on remote clients
        for participant in participant_list:
            engine.run(participant)
